Deuterium-Proton Fusion in an Effective Field Theory Constructed from On-Shell Amplitudes

Big Bang nucleosynthesis (BBN) predicts the primordial deuterium abundance to a precision now limited by the nuclear reactions that burn deuterium. For the simplest of them, proton-deuteron radiative capture, d + p -> \gamma + 3He [d(p,\gamma)3He], the precise LUNA data sit below the ab initio benchmark, and BBN reaction networks split on which to adopt. We develop an effective field theory (EFT) expanding in the finite size of the nuclei, building the amplitude with modern on-shell methods that enumerate every tree-level structure consistent with symmetries without the need for an explicit Lagrangian. A global Bayesian fit to the capture data and nuclear-theory priors returns S(0) = 0.209 +/- 0.008 eV b and traces the offset from the ab initio benchmark to a single natural-sized next-to-leading contact term (t_E1 ~ -0.15, the fractional shift of the electric-dipole amplitude) -- equivalently a ~15% lower effective 3He asymptotic normalization. We estimate the leading EFT truncation errors and identify an elastic d-p observable that would separate them. Our results suggest that amplitude methods enable systematic and complete tree-level construction and matching of EFTs for low-energy nuclear reactions.

==> anc/dpHe3_Sfactor_band.txt <==
# d(p,gamma)3He S-factor -- global Bayesian EFT fit (this work).
# Posterior median and +-1 sigma band [fit-parameter percentiles (+) EFT truncation
# R(E/B_d)^2 in quadrature, R=N/8=0.1875, B_d=2.2246 MeV] -- the band of Fig. 3.
# Provenance: emcee, 48 walkers x 4000 steps (1500 burn-in), seed 0; N=73 points
# (Casella 2002 + Mossa 2020 + Turkat 2021, 2-600 keV); generated by
# Fit/dphe3_fit/band_export.py. E < 0.3 keV uses the exact (E+E_C) E1 tail.
# S(0) = 0.209 +/- 0.008 eV b; approximate closed form: Eq. (band) of Sec. IV.
# E_cm [keV]    S_central [eV b]    S_lower [eV b]    S_upper [eV b]
     0.00          0.20905          0.20135          0.21741
     2.00          0.22146          0.21361          0.22983
     4.00          0.23383          0.22582          0.24224
     6.00          0.24637          0.23820          0.25475
     8.00          0.25906          0.25080          0.26749
    10.00          0.27181          0.26338          0.28029
    12.00          0.28455          0.27595          0.29303
    14.00          0.29730          0.28852          0.30568
    16.00          0.30995          0.30108          0.31846
    18.00          0.32266          0.31360          0.33128
    20.00          0.33536          0.32617          0.34407
    22.00          0.34802          0.33876          0.35694
    24.00          0.36077          0.35125          0.36977
    26.00          0.37344          0.36380          0.38272
    28.00          0.38613          0.37637          0.39559
    30.00          0.39881          0.38890          0.40858
    32.00          0.41148          0.40127          0.42150
    34.00          0.42418          0.41378          0.43442
    36.00          0.43684          0.42631          0.44724
    38.00          0.44952          0.43875          0.46014
    40.00          0.46217          0.45121          0.47308
    42.00          0.47484          0.46371          0.48595
    44.00          0.48752          0.47618          0.49901
    46.00          0.50077          0.48913          0.51254
    48.00          0.51450          0.50257          0.52655
    50.00          0.52820          0.51605          0.54053
    52.00          0.54198          0.52943          0.55455
    54.00          0.55575          0.54288          0.56864
    56.00          0.56949          0.55636          0.58272
    58.00          0.58321          0.56988          0.59680
    60.00          0.59693          0.58335          0.61074
    62.00          0.61066          0.59681          0.62481
    64.00          0.62441          0.61026          0.63891
    66.00          0.63813          0.62359          0.65290
    68.00          0.65183          0.63708          0.66700
    70.00          0.66552          0.65041          0.68110
    72.00          0.67926          0.66387          0.69518
    74.00          0.69296          0.67731          0.70923
    76.00          0.70670          0.69078          0.72330
    78.00          0.72044          0.70411          0.73738
    80.00          0.73415          0.71754          0.75147
    82.00          0.74793          0.73095          0.76568
    84.00          0.76169          0.74431          0.77971
    86.00          0.77599          0.75819          0.79440
    88.00          0.79069          0.77247          0.80956
    90.00          0.80544          0.78677          0.82474
    92.00          0.82014          0.80115          0.83986
    94.00          0.83494          0.81544          0.85499
    96.00          0.84965          0.82973          0.87008
    98.00          0.86436          0.84409          0.88528
   100.00          0.87912          0.85840          0.90044
   102.00          0.89383          0.87267          0.91557
   104.00          0.90855          0.88702          0.93077
   106.00          0.92330          0.90145          0.94594
   108.00          0.93807          0.91578          0.96103
   110.00          0.95279          0.93002          0.97625
   112.00          0.96753          0.94431          0.99143
   114.00          0.98218          0.95860          1.00660
   116.00          0.99689          0.97289          1.02184
   118.00          1.01168          0.98718          1.03711
   120.00          1.02641          1.00154          1.05230
   122.00          1.04119          1.01583          1.06748
   124.00          1.05593          1.03009          1.08261
   126.00          1.07120          1.04480          1.09827
   128.00          1.08675          1.05987          1.11434
   130.00          1.10233          1.07496          1.13050
   132.00          1.11790          1.09005          1.14663
   134.00          1.13350          1.10513          1.16272
   136.00          1.14911          1.12022          1.17878
   138.00          1.16472          1.13537          1.19487
   140.00          1.18033          1.15055          1.21104
   142.00          1.19592          1.16565          1.22715
   144.00          1.21148          1.18065          1.24325
   146.00          1.22707          1.19564          1.25940
   148.00          1.24268          1.21060          1.27552
   150.00          1.25830          1.22562          1.29166
   152.00          1.27392          1.24073          1.30784
   154.00          1.28953          1.25582          1.32394
   156.00          1.30509          1.27088          1.34007
   158.00          1.32064          1.28591          1.35622
   160.00          1.33627          1.30098          1.37239
   162.00          1.35194          1.31599          1.38862
   164.00          1.36757          1.33104          1.40486
   166.00          1.38357          1.34637          1.42147
   168.00          1.39986          1.36206          1.43847
   170.00          1.41620          1.37781          1.45546
   172.00          1.43251          1.39363          1.47235
   174.00          1.44887          1.40936          1.48933
   176.00          1.46523          1.42510          1.50636
   178.00          1.48159          1.44089          1.52328
   180.00          1.49805          1.45660          1.54024
   182.00          1.51444          1.47224          1.55719
   184.00          1.53073          1.48798          1.57414
   186.00          1.54708          1.50361          1.59107
   188.00          1.56340          1.51926          1.60807
   190.00          1.57979          1.53504          1.62502
   192.00          1.59616          1.55078          1.64203
   194.00          1.61259          1.56643          1.65906
   196.00          1.62898          1.58209          1.67606
   198.00          1.64538          1.59790          1.69304
   200.00          1.66167          1.61357          1.70998
   202.00          1.67801          1.62933          1.72699
   204.00          1.69438          1.64512          1.74402
   206.00          1.71107          1.66122          1.76139
   208.00          1.72816          1.67753          1.77909
   210.00          1.74527          1.69394          1.79680
   212.00          1.76229          1.71032          1.81455
   214.00          1.77942          1.72662          1.83227
   216.00          1.79643          1.74290          1.85002
   218.00          1.81349          1.75919          1.86775
   220.00          1.83052          1.77553          1.88550
   222.00          1.84756          1.79177          1.90328
   224.00          1.86456          1.80801          1.92110
   226.00          1.88160          1.82429          1.93885
   228.00          1.89861          1.84064          1.95664
   230.00          1.91564          1.85689          1.97442
   232.00          1.93269          1.87315          1.99221
   234.00          1.94973          1.88942          2.01003
   236.00          1.96677          1.90575          2.02784
   238.00          1.98384          1.92207          2.04561
   240.00          2.00082          1.93831          2.06339
   242.00          2.01784          1.95450          2.08116
   244.00          2.03488          1.97070          2.09895
   246.00          2.05230          1.98718          2.11705
   248.00          2.06995          2.00404          2.13551
   250.00          2.08760          2.02082          2.15391
   252.00          2.10522          2.03767          2.17231
   254.00          2.12276          2.05439          2.19072
   256.00          2.14038          2.07118          2.20918
   258.00          2.15809          2.08794          2.22764
   260.00          2.17575          2.10470          2.24608
   262.00          2.19335          2.12147          2.26460
   264.00          2.21093          2.13824          2.28304
   266.00          2.22855          2.15506          2.30152
   268.00          2.24618          2.17191          2.32000
   270.00          2.26378          2.18873          2.33855
   272.00          2.28145          2.20552          2.35712
   274.00          2.29901          2.22239          2.37566
   276.00          2.31673          2.23910          2.39422
   278.00          2.33435          2.25584          2.41274
   280.00          2.35199          2.27262          2.43126
   282.00          2.36962          2.28938          2.44979
   284.00          2.38733          2.30618          2.46840
   286.00          2.40522          2.32318          2.48722
   288.00          2.42341          2.34052          2.50627
   290.00          2.44159          2.35772          2.52536
   292.00          2.45981          2.37490          2.54446
   294.00          2.47799          2.39207          2.56353
   296.00          2.49614          2.40922          2.58272
   298.00          2.51429          2.42651          2.60192
   300.00          2.53240          2.44364          2.62101
   302.00          2.55053          2.46082          2.64012
   304.00          2.56869          2.47805          2.65930
   306.00          2.58695          2.49525          2.67850
   308.00          2.60523          2.51240          2.69770
   310.00          2.62350          2.52953          2.71691
   312.00          2.64171          2.54673          2.73609
   314.00          2.65995          2.56392          2.75526
   316.00          2.67810          2.58111          2.77440
   318.00          2.69622          2.59828          2.79361
   320.00          2.71431          2.61544          2.81273
   322.00          2.73251          2.63263          2.83194
   324.00          2.75069          2.64981          2.85117
   326.00          2.76910          2.66717          2.87066
   328.00          2.78781          2.68476          2.89041
   330.00          2.80652          2.70242          2.91015
   332.00          2.82528          2.72004          2.92991
   334.00          2.84410          2.73772          2.94976
   336.00          2.86284          2.75538          2.96959
   338.00          2.88153          2.77297          2.98939
   340.00          2.90024          2.79056          3.00914
   342.00          2.91888          2.80813          3.02890
   344.00          2.93751          2.82565          3.04860
   346.00          2.95611          2.84316          3.06842
   348.00          2.97472          2.86066          3.08817
   350.00          2.99349          2.87824          3.10802
   352.00          3.01210          2.89579          3.12784
   354.00          3.03083          2.91330          3.14770
   356.00          3.04956          2.93090          3.16761
   358.00          3.06825          2.94843          3.18745
   360.00          3.08694          2.96594          3.20741
   362.00          3.10564          2.98357          3.22727
   364.00          3.12432          3.00126          3.24716
   366.00          3.14324          3.01906          3.26723
   368.00          3.16232          3.03699          3.28753
   370.00          3.18134          3.05491          3.30770
   372.00          3.20054          3.07297          3.32813
   374.00          3.21976          3.09100          3.34852
   376.00          3.23887          3.10888          3.36883
   378.00          3.25805          3.12686          3.38913
   380.00          3.27709          3.14471          3.40948
   382.00          3.29612          3.16258          3.42977
   384.00          3.31525          3.18042          3.45009
   386.00          3.33436          3.19827          3.47043
   388.00          3.35344          3.21607          3.49082
   390.00          3.37258          3.23394          3.51116
   392.00          3.39169          3.25181          3.53150
   394.00          3.41079          3.26966          3.55197
   396.00          3.42989          3.28746          3.57242
   398.00          3.44899          3.30534          3.59281
   400.00          3.46811          3.32323          3.61325
   402.00          3.48727          3.34112          3.63380
   404.00          3.50634          3.35894          3.65421
   406.00          3.52577          3.37703          3.67489
   408.00          3.54528          3.39520          3.69574
   410.00          3.56480          3.41339          3.71659
   412.00          3.58429          3.43157          3.73742
   414.00          3.60382          3.44975          3.75827
   416.00          3.62335          3.46795          3.77917
   418.00          3.64293          3.48618          3.80015
   420.00          3.66245          3.50437          3.82121
   422.00          3.68200          3.52257          3.84214
   424.00          3.70155          3.54072          3.86308
   426.00          3.72122          3.55893          3.88408
   428.00          3.74079          3.57720          3.90497
   430.00          3.76031          3.59531          3.92584
   432.00          3.77993          3.61344          3.94687
   434.00          3.79950          3.63156          3.96784
   436.00          3.81897          3.64961          3.98879
   438.00          3.83841          3.66772          4.00979
   440.00          3.85795          3.68589          4.03081
   442.00          3.87754          3.70405          4.05189
   444.00          3.89722          3.72221          4.07290
   446.00          3.91678          3.74047          4.09395
   448.00          3.93674          3.75892          4.11530
   450.00          3.95668          3.77739          4.13683
   452.00          3.97658          3.79581          4.15818
   454.00          3.99646          3.81423          4.17953
   456.00          4.01631          3.83256          4.20089
   458.00          4.03626          3.85095          4.22235
   460.00          4.05632          3.86939          4.24378
   462.00          4.07629          3.88779          4.26515
   464.00          4.09622          3.90619          4.28651
   466.00          4.11619          3.92462          4.30796
   468.00          4.13596          3.94303          4.32938
   470.00          4.15615          3.96155          4.35102
   472.00          4.17639          3.98002          4.37267
   474.00          4.19624          3.99831          4.39415
   476.00          4.21621          4.01664          4.41561
   478.00          4.23618          4.03504          4.43715
   480.00          4.25628          4.05345          4.45871
   482.00          4.27635          4.07184          4.48029
   484.00          4.29634          4.09019          4.50183
   486.00          4.31639          4.10864          4.52346
   488.00          4.33673          4.12728          4.54539
   490.00          4.35686          4.14594          4.56714
   492.00          4.37706          4.16465          4.58901
   494.00          4.39729          4.18322          4.61090
   496.00          4.41757          4.20179          4.63280
   498.00          4.43779          4.22039          4.65469
   500.00          4.45800          4.23905          4.67662
   502.00          4.47824          4.25760          4.69851
   504.00          4.49840          4.27610          4.72039
   506.00          4.51870          4.29471          4.74242
   508.00          4.53907          4.31340          4.76438
   510.00          4.55925          4.33203          4.78623
   512.00          4.57935          4.35055          4.80817
   514.00          4.59968          4.36918          4.83022
   516.00          4.62001          4.38781          4.85219
   518.00          4.64042          4.40643          4.87421
   520.00          4.66074          4.42513          4.89618
   522.00          4.68104          4.44369          4.91822
   524.00          4.70127          4.46230          4.94022
   526.00          4.72179          4.48097          4.96247
   528.00          4.74242          4.49976          4.98489
   530.00          4.76303          4.51858          5.00737
   532.00          4.78361          4.53750          5.02984
   534.00          4.80412          4.55629          5.05221
   536.00          4.82468          4.57506          5.07466
   538.00          4.84531          4.59386          5.09707
   540.00          4.86596          4.61267          5.11946
   542.00          4.88667          4.63147          5.14187
   544.00          4.90736          4.65026          5.16430
   546.00          4.92792          4.66900          5.18665
   548.00          4.94844          4.68774          5.20902
   550.00          4.96897          4.70651          5.23144
   552.00          4.98975          4.72535          5.25399
   554.00          5.01051          4.74421          5.27657
   556.00          5.03115          4.76300          5.29908
   558.00          5.05169          4.78169          5.32155
   560.00          5.07229          4.80041          5.34404
   562.00          5.09303          4.81918          5.36662
   564.00          5.11360          4.83790          5.38917
   566.00          5.13442          4.85675          5.41191
   568.00          5.15541          4.87573          5.43485
   570.00          5.17629          4.89459          5.45766
   572.00          5.19736          4.91359          5.48063
   574.00          5.21819          4.93253          5.50336
   576.00          5.23911          4.95142          5.52621
   578.00          5.25990          4.97029          5.54899
   580.00          5.28066          4.98919          5.57178
   582.00          5.30144          5.00811          5.59459
   584.00          5.32238          5.02704          5.61749
   586.00          5.34346          5.04605          5.64051
   588.00          5.36433          5.06492          5.66339
   590.00          5.38519          5.08378          5.68628
   592.00          5.40616          5.10266          5.70923
   594.00          5.42705          5.12155          5.73213
   596.00          5.44808          5.14054          5.75511
   598.00          5.46927          5.15955          5.77821
   600.00          5.49008          5.17843          5.80107
   602.00          5.51098          5.19723          5.82398
   604.00          5.53193          5.21618          5.84706
   606.00          5.55299          5.23527          5.87017
   608.00          5.57416          5.25438          5.89342
   610.00          5.59525          5.27357          5.91661
   612.00          5.61649          5.29274          5.93988
   614.00          5.63770          5.31182          5.96327
   616.00          5.65898          5.33093          5.98663
   618.00          5.68006          5.34994          6.00984
   620.00          5.70124          5.36902          6.03316
   622.00          5.72239          5.38813          6.05642
   624.00          5.74348          5.40719          6.07968
   626.00          5.76476          5.42627          6.10316
   628.00          5.78608          5.44536          6.12659
   630.00          5.80735          5.46442          6.14999
   632.00          5.82856          5.48346          6.17332
   634.00          5.84982          5.50257          6.19677
   636.00          5.87114          5.52178          6.22020
   638.00          5.89228          5.54089          6.24348
   640.00          5.91363          5.55997          6.26692

